Harness-1: Reinforcement Learning for Search Agents with State-Externalizing Harnesses

Search agents are often trained as policies over growing transcripts: the model must decide how to search while also remembering what it has seen, which evidence is useful, which constraints remain open, and which claims have actually been checked. We argue that this formulation puts too much routine state management inside the policy: reinforcement learning is forced to optimize both semantic search decisions and recoverable bookkeeping that the environment can maintain more reliably. We introduce Harness-1, a 20B search agent (retrieval subagent) trained with reinforcement learning inside a stateful search harness. The harness maintains environment-side working memory, including a candidate pool, an importance-tagged curated set, compact evidence links, verification records, compressed and deduplicated observations, and budget-aware context rendering. The policy retains the semantic decisions: what to search, which documents to keep or discard, what to verify, and when to stop. Across eight retrieval benchmarks spanning web, finance, patents, and multi-hop QA, Harness-1 achieves 0.730 average curated recall, outperforming the next strongest open search subagent by +11.4 points and remaining competitive with much larger frontier-model searchers. Its gains are especially strong on held-out transfer benchmarks, suggesting that reinforcement learning over explicit search state can produce retrieval behaviors that generalize beyond the training domains. Our code is available at https://github.com/pat-jj/harness-1.

==> plot_transfer_recall_barchart.py <==
#!/usr/bin/env python3
"""Plot transfer Recall bar charts for paper Figure.

This chart focuses only on curated-set Recall for transfer datasets and compares:
- Frontier models: GPT-5.4, Opus-4.6, Sonnet-4.6, Kimi-2.5
- Agents: Context-1 (1x/3x), Harness-1 (1x/3x)
"""

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


def main() -> None:
    datasets = ["LongSeal", "Seal0", "FRAMES", "HotpotQA"]

    frontier_labels = ["GPT-5.4", "Opus-4.6", "Sonnet-4.6", "Kimi-2.5"]
    frontier_values = {
        "LongSeal": [0.824, 0.823, 0.783, 0.661],
        "Seal0": [0.555, 0.636, 0.577, 0.455],
        "FRAMES": [0.815, 0.814, 0.787, 0.697],
        "HotpotQA": [0.870, 0.893, 0.863, 0.776],
    }

    agent_labels = ["Context-1 1x", "Context-1 3x", "Harness-1 1x", "Harness-1 3x"]
    agent_values = {
        "LongSeal": [0.563, 0.618, 0.891, 0.950],
        "Seal0": [0.367, 0.296, 0.551, 0.718],
        "FRAMES": [0.638, 0.622, 0.678, 0.786],
        "HotpotQA": [0.746, 0.730, 0.841, 0.842],
    }

    left_positions = np.arange(4)
    right_positions = np.arange(4) + 5
    x_positions = np.concatenate([left_positions, right_positions])
    x_labels = frontier_labels + agent_labels

    frontier_colors = ["#4C78A8", "#5B8BB4", "#6FA0C0", "#82B4CC"]
    agent_colors = ["#59A14F", "#6CB266", "#3B8D3A", "#2D7A2A"]
    bar_colors = frontier_colors + agent_colors

    fig, axes = plt.subplots(2, 2, figsize=(16, 10), sharey=True)
    axes = axes.flatten()

    for idx, dataset in enumerate(datasets):
        ax = axes[idx]
        values = frontier_values[dataset] + agent_values[dataset]
        bars = ax.bar(
            x_positions,
            values,
            width=0.78,
            color=bar_colors,
            edgecolor="#2a2a2a",
            linewidth=0.5,
        )

        ax.axvline(4.0, color="#444444", linestyle="--", linewidth=1.0, alpha=0.7)
        ax.set_title(dataset, fontsize=14, fontweight="bold")
        ax.set_ylim(0.0, 1.0)
        ax.set_xticks(x_positions, x_labels, rotation=35, ha="right", fontsize=11)
        ax.tick_params(axis="y", labelsize=10)
        ax.grid(axis="y", linestyle=":", alpha=0.3)
        ax.set_axisbelow(True)

        for bar, value in zip(bars, values):
            y = min(value + 0.015, 0.985)
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                y,
                f"{value:.3f}",
                ha="center",
                va="bottom",
                fontsize=11,
                fontweight="semibold",
            )

    for ax in axes[::2]:
        ax.set_ylabel("Recall", fontsize=12)

    fig.suptitle(
        "Transfer Dataset Recall (Curated Set): Frontier Models vs Agent Variants",
        fontsize=16,
        fontweight="bold",
        y=0.995,
    )
    fig.tight_layout(rect=[0, 0.02, 1, 0.97])

    out_pdf = Path(__file__).parent / "figures" / "transfer_recall_barchart.pdf"
    out_png = Path(__file__).parent / "figures" / "transfer_recall_barchart.png"
    fig.savefig(out_pdf, dpi=300, bbox_inches="tight")
    fig.savefig(out_png, dpi=300, bbox_inches="tight")
    print(f"Saved {out_pdf}")
    print(f"Saved {out_png}")


if __name__ == "__main__":
    main()


